Moment ideals of local Dirac mixtures

In this paper we study ideals arising from moments of local Dirac measures and their mixtures. We provide generators for the case of first order local Diracs and explain how to obtain the moment ideal of the Pareto distribution from them. We then use elimination theory and Prony's method for parameter estimation of finite mixtures. Our results are showcased with applications in signal processing and statistics. We highlight the natural connections to algebraic statistics, combinatorics and applications in analysis throughout the paper.

==> anc/piecewiselinear.jl <==
using HomotopyContinuation
using LinearAlgebra
r = 10; # number of points
d = 3*r; # highest used moment
s = div(d+1, 2); # bound on Fourier coefficients
theseed = 123;

# We generate random input data.
import Distributions: Random, Uniform, Exponential, Normal
Random.seed!(theseed);

t = sort(rand(Uniform(-π,π), r)); # locations
t_ext = [t; 0];
f₀ = [0; rand(Normal(0,1), r-1); 0]; # jumps
f₁ = [0; rand(Normal(0,1), r-1); 0]; # slopes
f₀ -= f₁ .* [0; t_ext[2:end] - t_ext[1:end-1]] / 2; # distribute slopes equally on both end points of segments
noise = rand(Normal(0,1e-12), 2*s+1);
f₀[8] -= 0.5; # This is for a more interesting example in the presentation,
            # as this makes for a small segment far away from the Fourier
            # partial sum which is nevertheless recovered correctly.
            # Reconstruction works with and without this change.

fourierCoeffScaled = k -> ( # scaled by 2π(ik)^2
    @assert(-s ≤ k ≤ s);
    #= assert(k ≠ 0); =#
    weights = (im * k * (f₀[2:end] - f₀[1:end-1]
                         + f₁[1:end-1].*(t_ext[1:end-1] - t_ext[2:end]))
               + f₁[2:end] - f₁[1:end-1]);
    transpose(weights) * exp.(-im * k * t) + noise[s+k+1]);

moment = k -> (@assert(0 ≤ k ≤ d ≤ 2*s);
               k == s ? 0.0*im : fourierCoeffScaled(k-s));

# We solve the quadratic system given by the moments via homotopy continuation.
@polyvar p[0:r-1];
P = [p;1];
X = [sum(P[i]*P[j] + 0.0 for i=1:(r+1) for j= 1:(r+1) if i+j == k) for k = 2:2*r+2];
momentmat = (a,b) -> hcat([[moment(i+j) for i = 0:a] for j = 0:b]...);
H₀ = momentmat(r-1, 2*r);
H₁ = momentmat(r, 2*r);
sols = solve(H₀ * X, seed=theseed);

# We pick the solution polynomial q that best solves H₁*q^2=0, using one additional moment.
computeErr(q) = (Q² = [map(xk -> xk(p => q), X[1:2*r]); 1];
                 norm(H₁ * Q²));
errs = map(q -> computeErr(q.solution), finite(sols));
@assert(!isempty(errs));
q = finite(sols)[findmin(errs)[2]].solution;

# We compute the roots of the solution polynomial.
using PolynomialRoots
ξ = map(z -> z/norm(z), sort(roots([q; 1]), by=(-) ∘ angle))

# We compute the weights using a confluent Vandermonde system
V = transpose(hcat([vcat([[ξ[j]^k, k * ξ[j]^(k-1)] for j = 1:r]...) for k = 0:d]...));
L = V \ map(moment, 0:d);
λ₀ = L[1:2:end-1];
λ₁ = L[2:2:end];

# We compare the estimated recovered parameters to the original parameters
t_est = real(im * log.(ξ));
f₁_est = real([0; cumsum((λ₀ + s * λ₁ ./ ξ) .* (ξ.^s))]);
f₀_est = real([0; cumsum(-im * λ₁ .* (ξ.^(s-1))
                         - f₁_est[1:end-1] .* (t_est - [t_est; 0][2:end])
                        )]);
# total error
[norm(t - t_est), norm(f₀ - f₀_est), norm(f₁ - f₁_est)]

# using DelimitedFiles; writedlm("piecewiselinear_data.txt", [t,f₀,f₁])

